Quantum Efficiency Enhancement of Lead-Halide Perovskite Nanocrystal LEDs by Organic Lithium Salt Treatment

Surface-defect passivation is key to achieving high photoluminescence quantum yield in lead halide perovskite nanocrystals. However, in perovskite light-emitting diodes these surface ligands also have to enable balanced charge injection into the nanocrystals to yield high efficiency and operational lifetime. In this respect, alkaline halides have been reported to passivate surface trap states and increase the overall stability of perovskite light emitters. On the one side, the incorporation of alkaline ions into the lead halide perovskite crystal structure is considered to counterbalance cation vacancies, while, on the other side, the excess halides are believed to stabilise the colloids. Here, we report an organic lithium salt, viz. LiTFSI, as a halide-free surface passivation on perovskite nanocrystals. We show that the treatment LiTFSI has multiple beneficial effects on lead halide perovskite nanocrystals and LEDs derived from them. We obtain higher photoluminescence quantum yield and longer exciton lifetime, and a radiation pattern that is more favourable for light outcoupling. The ligand-induced dipoles on the nanocrystal surface shift their energy levels toward lower hole-injection barrier. Overall, these effects add up to a four- to seven-fold boost of the external quantum efficiency in proof-of-concept LED structures, depending on the color of the used lead halide perovskite nanocrystal emitters.

==> anc/model_A_pristine_CsPbBr3.cif <==

#======================================================================
# CRYSTAL DATA
#----------------------------------------------------------------------
data_VESTA_phase_1

_chemical_name_common                  '0228_model_A_pristine_final'
_cell_length_a                         8.366405
_cell_length_b                         16.648329
_cell_length_c                         60.000603
_cell_angle_alpha                      90.252686
_cell_angle_beta                       89.952080
_cell_angle_gamma                      89.981606
_cell_volume                           8357.199470
_space_group_name_H-M_alt              'P 1'
_space_group_IT_number                 1

loop_
_space_group_symop_operation_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_U_iso_or_equiv
   _atom_site_type_symbol
   Cs1        1.0     0.477421     0.232257     0.042701    Uiso  ? Cs
   Cs2        1.0     0.477438     0.732278     0.042719    Uiso  ? Cs
   Cs3        1.0     0.993616     0.482750     0.042720    Uiso  ? Cs
   Cs4        1.0     0.993113     0.982297     0.042774    Uiso  ? Cs
   Cs5        1.0     0.983572     0.987188     0.134388    Uiso  ? Cs
   Cs6        1.0     0.983674     0.487208     0.134450    Uiso  ? Cs
   Cs7        1.0     0.487307     0.237568     0.134432    Uiso  ? Cs
   Cs8        1.0     0.486345     0.737556     0.134504    Uiso  ? Cs
   Cs9        1.0     0.489815     0.222069     0.233321    Uiso  ? Cs
   Cs10       1.0     0.489500     0.722043     0.233312    Uiso  ? Cs
   Cs11       1.0     0.980124     0.471985     0.233334    Uiso  ? Cs
   Cs12       1.0     0.979809     0.972222     0.233323    Uiso  ? Cs
   Cs13       1.0     0.989918     0.992582     0.332551    Uiso  ? Cs
   Cs14       1.0     0.989612     0.492694     0.332470    Uiso  ? Cs
   Cs15       1.0     0.480281     0.242845     0.332497    Uiso  ? Cs
   Cs16       1.0     0.480085     0.742746     0.332474    Uiso  ? Cs
   Cs17       1.0     0.482768     0.228078     0.431144    Uiso  ? Cs
   Cs18       1.0     0.482678     0.728130     0.431134    Uiso  ? Cs
   Cs19       1.0     0.985988     0.477958     0.431163    Uiso  ? Cs
   Cs20       1.0     0.986099     0.977967     0.431150    Uiso  ? Cs
   Cs21       1.0     0.975999     0.981662     0.522789    Uiso  ? Cs
   Cs22       1.0     0.976001     0.481731     0.522785    Uiso  ? Cs
   Cs23       1.0     0.491412     0.231687     0.522920    Uiso  ? Cs
   Cs24       1.0     0.491434     0.731692     0.522913    Uiso  ? Cs
   Pb1        1.0     0.985624     0.232665     0.082683    Uiso  ? Pb
   Pb2        1.0     0.985544     0.732637     0.082783    Uiso  ? Pb
   Pb3        1.0     0.484412     0.982607     0.082731    Uiso  ? Pb
   Pb4        1.0     0.484578     0.482815     0.082737    Uiso  ? Pb
   Pb5        1.0     0.985081     0.231276     0.183181    Uiso  ? Pb
   Pb6        1.0     0.984316     0.731495     0.183274    Uiso  ? Pb
   Pb7        1.0     0.482980     0.981527     0.183262    Uiso  ? Pb
   Pb8        1.0     0.483235     0.481558     0.183295    Uiso  ? Pb
   Pb9        1.0     0.985010     0.232333     0.282745    Uiso  ? Pb
   Pb10       1.0     0.984788     0.732348     0.282732    Uiso  ? Pb
   Pb11       1.0     0.484680     0.982290     0.282729    Uiso  ? Pb
   Pb12       1.0     0.484633     0.482348     0.282731    Uiso  ? Pb
   Pb13       1.0     0.983739     0.232721     0.382432    Uiso  ? Pb
   Pb14       1.0     0.983459     0.732618     0.382393    Uiso  ? Pb
   Pb15       1.0     0.485095     0.982773     0.382307    Uiso  ? Pb
   Pb16       1.0     0.484948     0.482866     0.382353    Uiso  ? Pb
   Pb17       1.0     0.982573     0.231053     0.482903    Uiso  ? Pb
   Pb18       1.0     0.982636     0.731045     0.482862    Uiso  ? Pb
   Pb19       1.0     0.483622     0.981068     0.482753    Uiso  ? Pb
   Pb20       1.0     0.483665     0.481066     0.482768    Uiso  ? Pb
   Br1        1.0     0.005860     0.228702     0.033448    Uiso  ? Br
   Br2        1.0     0.005343     0.729126     0.033542    Uiso  ? Br
   Br3        1.0     0.470222     0.978867     0.033511    Uiso  ? Br
   Br4        1.0     0.468639     0.480146     0.033494    Uiso  ? Br
   Br5        1.0     0.733045     0.356771     0.083224    Uiso  ? Br
   Br6        1.0     0.732783     0.856543     0.083481    Uiso  ? Br
   Br7        1.0     0.735555     0.107325     0.083305    Uiso  ? Br
   Br8        1.0     0.735735     0.607261     0.083334    Uiso  ? Br
   Br9        1.0     0.229145     0.360787     0.087517    Uiso  ? Br
   Br10       1.0     0.228396     0.861095     0.087662    Uiso  ? Br
   Br11       1.0     0.240667     0.110645     0.087643    Uiso  ? Br
   Br12       1.0     0.240469     0.610470     0.087740    Uiso  ? Br
   Br13       1.0     0.511513     0.483434     0.133724    Uiso  ? Br
   Br14       1.0     0.510906     0.983768     0.133662    Uiso  ? Br
   Br15       1.0     0.959769     0.233437     0.133627    Uiso  ? Br
   Br16       1.0     0.958527     0.733067     0.133715    Uiso  ? Br
   Br17       1.0     0.195010     0.376671     0.179965    Uiso  ? Br
   Br18       1.0     0.194733     0.876707     0.179974    Uiso  ? Br
   Br19       1.0     0.275598     0.126920     0.179857    Uiso  ? Br
   Br20       1.0     0.274931     0.626752     0.180085    Uiso  ? Br
   Br21       1.0     0.697986     0.337850     0.186884    Uiso  ? Br
   Br22       1.0     0.696208     0.837457     0.186693    Uiso  ? Br
   Br23       1.0     0.772272     0.087222     0.186532    Uiso  ? Br
   Br24       1.0     0.772077     0.587691     0.186898    Uiso  ? Br
   Br25       1.0     0.018639     0.231073     0.233070    Uiso  ? Br
   Br26       1.0     0.018772     0.731255     0.233081    Uiso  ? Br
   Br27       1.0     0.449746     0.981414     0.233107    Uiso  ? Br
   Br28       1.0     0.449760     0.481391     0.233112    Uiso  ? Br
   Br29       1.0     0.696281     0.337992     0.279220    Uiso  ? Br
   Br30       1.0     0.696587     0.838123     0.278979    Uiso  ? Br
   Br31       1.0     0.772093     0.088830     0.279102    Uiso  ? Br
   Br32       1.0     0.772022     0.588890     0.279078    Uiso  ? Br
   Br33       1.0     0.197934     0.376212     0.286650    Uiso  ? Br
   Br34       1.0     0.197923     0.876211     0.286650    Uiso  ? Br
   Br35       1.0     0.272008     0.126210     0.286651    Uiso  ? Br
   Br36       1.0     0.271961     0.626215     0.286650    Uiso  ? Br
   Br37       1.0     0.514832     0.485412     0.332454    Uiso  ? Br
   Br38       1.0     0.516701     0.983960     0.332421    Uiso  ? Br
   Br39       1.0     0.952004     0.234492     0.332470    Uiso  ? Br
   Br40       1.0     0.950470     0.734897     0.332438    Uiso  ? Br
   Br41       1.0     0.197949     0.376208     0.379238    Uiso  ? Br
   Br42       1.0     0.197959     0.876195     0.379241    Uiso  ? Br
   Br43       1.0     0.271769     0.126285     0.379246    Uiso  ? Br
   Br44       1.0     0.271666     0.626293     0.379249    Uiso  ? Br
   Br45       1.0     0.697166     0.338804     0.385407    Uiso  ? Br
   Br46       1.0     0.697124     0.838771     0.385423    Uiso  ? Br
   Br47       1.0     0.772589     0.088607     0.385426    Uiso  ? Br
   Br48       1.0     0.772609     0.588589     0.385435    Uiso  ? Br
   Br49       1.0     0.009434     0.233209     0.432021    Uiso  ? Br
   Br50       1.0     0.009613     0.733215     0.431979    Uiso  ? Br
   Br51       1.0     0.459886     0.981398     0.431847    Uiso  ? Br
   Br52       1.0     0.459881     0.481402     0.431849    Uiso  ? Br
   Br53       1.0     0.730946     0.354830     0.477901    Uiso  ? Br
   Br54       1.0     0.730958     0.854826     0.477900    Uiso  ? Br
   Br55       1.0     0.735099     0.105142     0.477800    Uiso  ? Br
   Br56       1.0     0.734991     0.605127     0.477681    Uiso  ? Br
   Br57       1.0     0.231478     0.356881     0.482251    Uiso  ? Br
   Br58       1.0     0.231479     0.856877     0.482251    Uiso  ? Br
   Br59       1.0     0.234900     0.106895     0.482338    Uiso  ? Br
   Br60       1.0     0.234906     0.606893     0.482338    Uiso  ? Br
   Br61       1.0     0.500372     0.481519     0.531985    Uiso  ? Br
   Br62       1.0     0.500128     0.981530     0.531954    Uiso  ? Br
   Br63       1.0     0.968062     0.231610     0.532085    Uiso  ? Br
   Br64       1.0     0.968045     0.731627     0.532052    Uiso  ? Br


==> anc/model_B_ion_replaced.cif <==

#======================================================================
# CRYSTAL DATA
#----------------------------------------------------------------------
data_VESTA_phase_1

_chemical_name_common                  '0228_model_B_LiTFSI_for_CsBr_final'
_cell_length_a                         8.328098
_cell_length_b                         16.660810
_cell_length_c                         60.004566
_cell_angle_alpha                      89.656929
_cell_angle_beta                       90.617958
_cell_angle_gamma                      89.983887
_cell_volume                           8325.171626
_space_group_name_H-M_alt              'P 1'
_space_group_IT_number                 1

loop_
_space_group_symop_operation_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_U_iso_or_equiv
   _atom_site_type_symbol
   N1         1.0     0.519311     0.382209     0.557712    Uiso  ? N
   S1         1.0     0.487489     0.343992     0.581928    Uiso  ? S
   S2         1.0     0.537464     0.471856     0.549976    Uiso  ? S
   O1         1.0     0.477666     0.258222     0.578682    Uiso  ? O
   O2         1.0     0.587570     0.376106     0.599380    Uiso  ? O
   O3         1.0     0.389412     0.518245     0.549049    Uiso  ? O
   O4         1.0     0.634045     0.473062     0.529805    Uiso  ? O
   C1         1.0     0.667968     0.529252     0.570616    Uiso  ? C
   C2         1.0     0.276210     0.373386     0.589447    Uiso  ? C
   F1         1.0     0.592488     0.544354     0.589738    Uiso  ? F
   F2         1.0     0.806963     0.489493     0.574838    Uiso  ? F
   F3         1.0     0.706041     0.601072     0.560850    Uiso  ? F
   F4         1.0     0.266947     0.452775     0.593847    Uiso  ? F
   F5         1.0     0.230536     0.331432     0.607536    Uiso  ? F
   F6         1.0     0.173087     0.356759     0.572296    Uiso  ? F
   Li1        1.0     0.161810     0.940431     0.503844    Uiso  ? Li
   Cs1        1.0     0.505997     0.214513     0.233573    Uiso  ? Cs
   Cs2        1.0     0.505008     0.714868     0.233634    Uiso  ? Cs
   Cs3        1.0     0.993252     0.464688     0.233767    Uiso  ? Cs
   Cs4        1.0     0.993931     0.964885     0.233820    Uiso  ? Cs
   Cs5        1.0     0.008655     0.985655     0.333886    Uiso  ? Cs
   Cs6        1.0     0.008246     0.487213     0.333025    Uiso  ? Cs
   Cs7        1.0     0.498266     0.234872     0.333589    Uiso  ? Cs
   Cs8        1.0     0.496076     0.736091     0.333184    Uiso  ? Cs
   Cs9        1.0     0.508027     0.222158     0.432837    Uiso  ? Cs
   Cs10       1.0     0.500383     0.718815     0.429416    Uiso  ? Cs
   Cs11       1.0     0.013709     0.474583     0.430612    Uiso  ? Cs
   Cs12       1.0     0.018074     0.969775     0.431939    Uiso  ? Cs
   Cs13       1.0     0.032394     0.461924     0.528754    Uiso  ? Cs
   Cs14       1.0     0.489323     0.187781     0.532009    Uiso  ? Cs
   Cs15       1.0     0.484448     0.716114     0.528738    Uiso  ? Cs
   Cs16       1.0     0.482092     0.229658     0.042837    Uiso  ? Cs
   Cs17       1.0     0.482195     0.730257     0.042980    Uiso  ? Cs
   Cs18       1.0     0.995691     0.480323     0.042931    Uiso  ? Cs
   Cs19       1.0     0.995732     0.980306     0.042922    Uiso  ? Cs
   Cs20       1.0     0.994831     0.982365     0.134762    Uiso  ? Cs
   Cs21       1.0     0.995015     0.481694     0.134944    Uiso  ? Cs
   Cs22       1.0     0.496979     0.231895     0.134792    Uiso  ? Cs
   Cs23       1.0     0.496503     0.732065     0.134862    Uiso  ? Cs
   Pb1        1.0     0.002003     0.225835     0.283552    Uiso  ? Pb
   Pb2        1.0     0.001347     0.726354     0.283381    Uiso  ? Pb
   Pb3        1.0     0.501435     0.976212     0.283506    Uiso  ? Pb
   Pb4        1.0     0.500865     0.475685     0.283033    Uiso  ? Pb
   Pb5        1.0     0.006215     0.227147     0.383800    Uiso  ? Pb
   Pb6        1.0     0.002791     0.727978     0.383419    Uiso  ? Pb
   Pb7        1.0     0.510062     0.978184     0.383524    Uiso  ? Pb
   Pb8        1.0     0.507360     0.475650     0.382375    Uiso  ? Pb
   Pb9        1.0     0.012499     0.220039     0.485827    Uiso  ? Pb
   Pb10       1.0     0.010453     0.719900     0.485634    Uiso  ? Pb
   Pb11       1.0     0.542169     0.967893     0.484299    Uiso  ? Pb
   Pb12       1.0     0.523606     0.469609     0.482420    Uiso  ? Pb
   Pb13       1.0     0.993445     0.229741     0.083105    Uiso  ? Pb
   Pb14       1.0     0.993231     0.729757     0.083178    Uiso  ? Pb
   Pb15       1.0     0.491541     0.979716     0.083178    Uiso  ? Pb
   Pb16       1.0     0.491340     0.479686     0.083060    Uiso  ? Pb
   Pb17       1.0     0.999358     0.224290     0.183731    Uiso  ? Pb
   Pb18       1.0     0.998826     0.725038     0.183709    Uiso  ? Pb
   Pb19       1.0     0.497734     0.974767     0.183758    Uiso  ? Pb
   Pb20       1.0     0.497532     0.474646     0.183497    Uiso  ? Pb
   Br1        1.0     0.032358     0.223510     0.233695    Uiso  ? Br
   Br2        1.0     0.034592     0.724635     0.233682    Uiso  ? Br
   Br3        1.0     0.466223     0.974612     0.233883    Uiso  ? Br
   Br4        1.0     0.466685     0.474774     0.233884    Uiso  ? Br
   Br5        1.0     0.710163     0.330289     0.279864    Uiso  ? Br
   Br6        1.0     0.709780     0.830200     0.279910    Uiso  ? Br
   Br7        1.0     0.791947     0.080314     0.279697    Uiso  ? Br
   Br8        1.0     0.790103     0.581196     0.279483    Uiso  ? Br
   Br9        1.0     0.210222     0.372298     0.287333    Uiso  ? Br
   Br10       1.0     0.209893     0.872345     0.287329    Uiso  ? Br
   Br11       1.0     0.293508     0.121549     0.287018    Uiso  ? Br
   Br12       1.0     0.291128     0.620362     0.287162    Uiso  ? Br
   Br13       1.0     0.535975     0.478716     0.333715    Uiso  ? Br
   Br14       1.0     0.532004     0.981083     0.333692    Uiso  ? Br
   Br15       1.0     0.971232     0.227194     0.332992    Uiso  ? Br
   Br16       1.0     0.977337     0.728194     0.332965    Uiso  ? Br
   Br17       1.0     0.219449     0.371310     0.379580    Uiso  ? Br
   Br18       1.0     0.225896     0.868221     0.381159    Uiso  ? Br
   Br19       1.0     0.291109     0.119502     0.381136    Uiso  ? Br
   Br20       1.0     0.284354     0.616313     0.380398    Uiso  ? Br
   Br21       1.0     0.716452     0.332598     0.386177    Uiso  ? Br
   Br22       1.0     0.717749     0.833791     0.383396    Uiso  ? Br
   Br23       1.0     0.796077     0.083404     0.386194    Uiso  ? Br
   Br24       1.0     0.785961     0.586052     0.385351    Uiso  ? Br
   Br25       1.0     0.038477     0.225502     0.432627    Uiso  ? Br
   Br26       1.0     0.007110     0.728207     0.432751    Uiso  ? Br
   Br27       1.0     0.525002     0.966233     0.433802    Uiso  ? Br
   Br28       1.0     0.493746     0.468912     0.434624    Uiso  ? Br
   Br29       1.0     0.873959     0.890855     0.493398    Uiso  ? Br
   Br30       1.0     0.816772     0.369313     0.477855    Uiso  ? Br
   Br31       1.0     0.710351     0.124309     0.480735    Uiso  ? Br
   Br32       1.0     0.708599     0.625614     0.480588    Uiso  ? Br
   Br33       1.0     0.313302     0.327049     0.488015    Uiso  ? Br
   Br34       1.0     0.309867     0.826563     0.478666    Uiso  ? Br
   Br35       1.0     0.232125     0.067706     0.480738    Uiso  ? Br
   Br36       1.0     0.229450     0.577163     0.481513    Uiso  ? Br
   Br37       1.0     0.406042     0.950892     0.530321    Uiso  ? Br
   Br38       1.0     0.989724     0.228268     0.532647    Uiso  ? Br
   Br39       1.0     0.027059     0.697540     0.532683    Uiso  ? Br
   Br40       1.0     0.006682     0.228926     0.033922    Uiso  ? Br
   Br41       1.0     0.006226     0.728935     0.034028    Uiso  ? Br
   Br42       1.0     0.471243     0.979200     0.033942    Uiso  ? Br
   Br43       1.0     0.471232     0.479197     0.033938    Uiso  ? Br
   Br44       1.0     0.738690     0.352905     0.083500    Uiso  ? Br
   Br45       1.0     0.738638     0.852941     0.083668    Uiso  ? Br
   Br46       1.0     0.745559     0.103154     0.083649    Uiso  ? Br
   Br47       1.0     0.745464     0.603129     0.083651    Uiso  ? Br
   Br48       1.0     0.237167     0.357143     0.088266    Uiso  ? Br
   Br49       1.0     0.237059     0.857216     0.088282    Uiso  ? Br
   Br50       1.0     0.247285     0.106741     0.088378    Uiso  ? Br
   Br51       1.0     0.247086     0.606667     0.088460    Uiso  ? Br
   Br52       1.0     0.522459     0.476866     0.134222    Uiso  ? Br
   Br53       1.0     0.522646     0.977326     0.134227    Uiso  ? Br
   Br54       1.0     0.970217     0.228385     0.134097    Uiso  ? Br
   Br55       1.0     0.969263     0.727504     0.134207    Uiso  ? Br
   Br56       1.0     0.209696     0.368967     0.180910    Uiso  ? Br
   Br57       1.0     0.209043     0.869917     0.180273    Uiso  ? Br
   Br58       1.0     0.288988     0.119744     0.180101    Uiso  ? Br
   Br59       1.0     0.286458     0.619118     0.180123    Uiso  ? Br
   Br60       1.0     0.710948     0.330518     0.187210    Uiso  ? Br
   Br61       1.0     0.710008     0.830254     0.187287    Uiso  ? Br
   Br62       1.0     0.787608     0.080249     0.186907    Uiso  ? Br
   Br63       1.0     0.786654     0.580665     0.186998    Uiso  ? Br


==> anc/model_C_Li_intercalated_TFSI_proximity.cif <==

#======================================================================
# CRYSTAL DATA
#----------------------------------------------------------------------
data_VESTA_phase_1

_chemical_name_common                  '0228_model_Cx_LiTFSI_intCal_final'
_cell_length_a                         8.340164
_cell_length_b                         16.607821
_cell_length_c                         60.030205
_cell_angle_alpha                      90.914665
_cell_angle_beta                       90.868263
_cell_angle_gamma                      90.172371
_cell_volume                           8312.842688
_space_group_name_H-M_alt              'P 1'
_space_group_IT_number                 1

loop_
_space_group_symop_operation_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_U_iso_or_equiv
   _atom_site_type_symbol
   N1         1.0     0.260581     0.798195     0.571538    Uiso  ? N
   S1         1.0     0.264781     0.708524     0.580225    Uiso  ? S
   S2         1.0     0.221450     0.881595     0.583905    Uiso  ? S
   O1         1.0     0.326191     0.659830     0.561757    Uiso  ? O
   O2         1.0     0.122345     0.679952     0.590992    Uiso  ? O
   O3         1.0     0.316180     0.898487     0.603661    Uiso  ? O
   O4         1.0     0.213945     0.941169     0.566445    Uiso  ? O
   C1         1.0     0.432725     0.703018     0.601716    Uiso  ? C
   C2         1.0     0.006990     0.876959     0.593719    Uiso  ? C
   F1         1.0     0.391485     0.737920     0.621122    Uiso  ? F
   F2         1.0     0.468615     0.624699     0.605248    Uiso  ? F
   F3         1.0     0.565408     0.740203     0.593845    Uiso  ? F
   F4         1.0     0.963790     0.952335     0.600206    Uiso  ? F
   F5         1.0     0.906525     0.852852     0.576775    Uiso  ? F
   F6         1.0     0.990338     0.827154     0.610922    Uiso  ? F
   Li1        1.0     0.797052     0.417397     0.454479    Uiso  ? Li
   Cs1        1.0     0.486255     0.233622     0.042876    Uiso  ? Cs
   Cs2        1.0     0.486268     0.733677     0.042851    Uiso  ? Cs
   Cs3        1.0     0.001592     0.483718     0.042744    Uiso  ? Cs
   Cs4        1.0     0.001288     0.983841     0.042852    Uiso  ? Cs
   Cs5        1.0     0.999024     0.992097     0.134453    Uiso  ? Cs
   Cs6        1.0     0.000554     0.491970     0.134769    Uiso  ? Cs
   Cs7        1.0     0.501874     0.241959     0.134640    Uiso  ? Cs
   Cs8        1.0     0.501976     0.741678     0.134677    Uiso  ? Cs
   Cs9        1.0     0.510521     0.228616     0.233903    Uiso  ? Cs
   Cs10       1.0     0.515174     0.726927     0.232998    Uiso  ? Cs
   Cs11       1.0     0.004683     0.477870     0.233294    Uiso  ? Cs
   Cs12       1.0     0.003611     0.979183     0.234371    Uiso  ? Cs
   Cs13       1.0     0.010196     0.001637     0.334528    Uiso  ? Cs
   Cs14       1.0     0.016390     0.496880     0.331784    Uiso  ? Cs
   Cs15       1.0     0.490584     0.244657     0.331200    Uiso  ? Cs
   Cs16       1.0     0.506020     0.751380     0.332771    Uiso  ? Cs
   Cs17       1.0     0.522116     0.227568     0.430883    Uiso  ? Cs
   Cs18       1.0     0.538536     0.743075     0.432518    Uiso  ? Cs
   Cs19       1.0     0.134514     0.521950     0.431075    Uiso  ? Cs
   Cs20       1.0     0.026710     0.975843     0.431895    Uiso  ? Cs
   Cs21       1.0     0.020848     0.991723     0.526720    Uiso  ? Cs
   Cs22       1.0     0.068259     0.536598     0.540002    Uiso  ? Cs
   Cs23       1.0     0.495718     0.240594     0.532142    Uiso  ? Cs
   Cs24       1.0     0.516903     0.780194     0.532079    Uiso  ? Cs
   Pb1        1.0     0.998124     0.235798     0.083253    Uiso  ? Pb
   Pb2        1.0     0.998426     0.735749     0.082821    Uiso  ? Pb
   Pb3        1.0     0.496898     0.985683     0.082891    Uiso  ? Pb
   Pb4        1.0     0.497080     0.485857     0.082864    Uiso  ? Pb
   Pb5        1.0     0.003832     0.236640     0.183849    Uiso  ? Pb
   Pb6        1.0     0.004706     0.738171     0.183330    Uiso  ? Pb
   Pb7        1.0     0.502844     0.987175     0.183431    Uiso  ? Pb
   Pb8        1.0     0.503331     0.487256     0.183555    Uiso  ? Pb
   Pb9        1.0     0.005040     0.238094     0.283908    Uiso  ? Pb
   Pb10       1.0     0.009509     0.738164     0.282901    Uiso  ? Pb
   Pb11       1.0     0.505745     0.986264     0.283115    Uiso  ? Pb
   Pb12       1.0     0.509314     0.489807     0.283357    Uiso  ? Pb
   Pb13       1.0     0.009627     0.251313     0.384608    Uiso  ? Pb
   Pb14       1.0     0.025236     0.739767     0.381854    Uiso  ? Pb
   Pb15       1.0     0.520272     0.993900     0.382930    Uiso  ? Pb
   Pb16       1.0     0.539110     0.489056     0.382898    Uiso  ? Pb
   Pb17       1.0     0.015026     0.246905     0.486414    Uiso  ? Pb
   Pb18       1.0     0.021534     0.736464     0.483278    Uiso  ? Pb
   Pb19       1.0     0.527980     0.997801     0.482572    Uiso  ? Pb
   Pb20       1.0     0.526430     0.492043     0.492093    Uiso  ? Pb
   Br1        1.0     0.011632     0.231622     0.034141    Uiso  ? Br
   Br2        1.0     0.013168     0.731731     0.033520    Uiso  ? Br
   Br3        1.0     0.476132     0.981634     0.033570    Uiso  ? Br
   Br4        1.0     0.476291     0.481628     0.033587    Uiso  ? Br
   Br5        1.0     0.745298     0.359687     0.083501    Uiso  ? Br
   Br6        1.0     0.745569     0.859771     0.083359    Uiso  ? Br
   Br7        1.0     0.748960     0.110171     0.083537    Uiso  ? Br
   Br8        1.0     0.751288     0.609160     0.083397    Uiso  ? Br
   Br9        1.0     0.243079     0.364041     0.087752    Uiso  ? Br
   Br10       1.0     0.243608     0.863784     0.088266    Uiso  ? Br
   Br11       1.0     0.252305     0.113599     0.088294    Uiso  ? Br
   Br12       1.0     0.252660     0.613691     0.088246    Uiso  ? Br
   Br13       1.0     0.526293     0.487147     0.133979    Uiso  ? Br
   Br14       1.0     0.528171     0.987603     0.133772    Uiso  ? Br
   Br15       1.0     0.976546     0.237611     0.134288    Uiso  ? Br
   Br16       1.0     0.973958     0.736754     0.133656    Uiso  ? Br
   Br17       1.0     0.214137     0.381808     0.180498    Uiso  ? Br
   Br18       1.0     0.212578     0.883045     0.179407    Uiso  ? Br
   Br19       1.0     0.295171     0.133298     0.180222    Uiso  ? Br
   Br20       1.0     0.291433     0.631430     0.180081    Uiso  ? Br
   Br21       1.0     0.715894     0.342920     0.186818    Uiso  ? Br
   Br22       1.0     0.715777     0.843160     0.186684    Uiso  ? Br
   Br23       1.0     0.795106     0.091865     0.187417    Uiso  ? Br
   Br24       1.0     0.792084     0.593849     0.187085    Uiso  ? Br
   Br25       1.0     0.031111     0.238037     0.234349    Uiso  ? Br
   Br26       1.0     0.043914     0.740699     0.233038    Uiso  ? Br
   Br27       1.0     0.471150     0.982724     0.233048    Uiso  ? Br
   Br28       1.0     0.475083     0.484560     0.233631    Uiso  ? Br
   Br29       1.0     0.720814     0.345374     0.281472    Uiso  ? Br
   Br30       1.0     0.719982     0.843217     0.279883    Uiso  ? Br
   Br31       1.0     0.788631     0.096042     0.279604    Uiso  ? Br
   Br32       1.0     0.797897     0.592983     0.278184    Uiso  ? Br
   Br33       1.0     0.224791     0.380746     0.286767    Uiso  ? Br
   Br34       1.0     0.216145     0.883460     0.289187    Uiso  ? Br
   Br35       1.0     0.285181     0.127245     0.284621    Uiso  ? Br
   Br36       1.0     0.298555     0.633624     0.285777    Uiso  ? Br
   Br37       1.0     0.543444     0.499656     0.333321    Uiso  ? Br
   Br38       1.0     0.545880     0.998181     0.332429    Uiso  ? Br
   Br39       1.0     0.990805     0.237548     0.334867    Uiso  ? Br
   Br40       1.0     0.976584     0.732676     0.332043    Uiso  ? Br
   Br41       1.0     0.231032     0.390401     0.378437    Uiso  ? Br
   Br42       1.0     0.238492     0.882287     0.376877    Uiso  ? Br
   Br43       1.0     0.288700     0.132852     0.382070    Uiso  ? Br
   Br44       1.0     0.328707     0.638241     0.382565    Uiso  ? Br
   Br45       1.0     0.697393     0.331357     0.379462    Uiso  ? Br
   Br46       1.0     0.741314     0.849631     0.383976    Uiso  ? Br
   Br47       1.0     0.809817     0.100857     0.390045    Uiso  ? Br
   Br48       1.0     0.836325     0.586070     0.387201    Uiso  ? Br
   Br49       1.0     0.980163     0.314803     0.434807    Uiso  ? Br
   Br50       1.0     0.053682     0.746492     0.430902    Uiso  ? Br
   Br51       1.0     0.487008     0.981441     0.430991    Uiso  ? Br
   Br52       1.0     0.753575     0.856583     0.477723    Uiso  ? Br
   Br53       1.0     0.806521     0.103904     0.472707    Uiso  ? Br
   Br54       1.0     0.222049     0.395266     0.494502    Uiso  ? Br
   Br55       1.0     0.246735     0.875142     0.483382    Uiso  ? Br
   Br56       1.0     0.289834     0.135508     0.479238    Uiso  ? Br
   Br57       1.0     0.338011     0.643877     0.485097    Uiso  ? Br
   Br58       1.0     0.555159     0.469413     0.433752    Uiso  ? Br
   Br59       1.0     0.860791     0.553656     0.477925    Uiso  ? Br
   Br60       1.0     0.683016     0.329189     0.484007    Uiso  ? Br
   Br61       1.0     0.580425     0.486644     0.538053    Uiso  ? Br
   Br62       1.0     0.560205     0.014218     0.530066    Uiso  ? Br
   Br63       1.0     0.998356     0.221570     0.532985    Uiso  ? Br
   Br64       1.0     0.964801     0.746817     0.529204    Uiso  ? Br


==> anc/model_D_LiDMSI.cif <==

#======================================================================
# CRYSTAL DATA
#----------------------------------------------------------------------
data_VESTA_phase_1

_chemical_name_common                  '0228_model_D_LiTFSI_ch3_intCal_final'
_cell_length_a                         8.339909
_cell_length_b                         16.612614
_cell_length_c                         60.014862
_cell_angle_alpha                      90.954987
_cell_angle_beta                       90.842857
_cell_angle_gamma                      90.120735
_cell_volume                           8312.842367
_space_group_name_H-M_alt              'P 1'
_space_group_IT_number                 1

loop_
_space_group_symop_operation_xyz
   'x, y, z'

loop_
   _atom_site_label
   _atom_site_occupancy
   _atom_site_fract_x
   _atom_site_fract_y
   _atom_site_fract_z
   _atom_site_adp_type
   _atom_site_U_iso_or_equiv
   _atom_site_type_symbol
   N1         1.0     0.279502     0.798252     0.569918    Uiso  ? N
   S1         1.0     0.286583     0.710582     0.580451    Uiso  ? S
   S2         1.0     0.215044     0.877683     0.582763    Uiso  ? S
   O1         1.0     0.350402     0.658222     0.562649    Uiso  ? O
   O2         1.0     0.136409     0.683060     0.589983    Uiso  ? O
   O3         1.0     0.301837     0.895197     0.603455    Uiso  ? O
   O4         1.0     0.213376     0.940591     0.565974    Uiso  ? O
   C1         1.0     0.433860     0.713184     0.602434    Uiso  ? C
   C2         1.0     0.010254     0.859826     0.589745    Uiso  ? C
   H1         1.0     0.398951     0.759942     0.614503    Uiso  ? H
   H2         1.0     0.436423     0.653528     0.609941    Uiso  ? H
   H3         1.0     0.550326     0.727892     0.595324    Uiso  ? H
   H4         1.0     0.965988     0.915942     0.597266    Uiso  ? H
   H5         1.0     0.943516     0.843647     0.574451    Uiso  ? H
   H6         1.0     0.005804     0.810338     0.601532    Uiso  ? H
   Li1        1.0     0.797035     0.417402     0.454477    Uiso  ? Li
   Cs1        1.0     0.485863     0.233478     0.042828    Uiso  ? Cs
   Cs2        1.0     0.485258     0.734133     0.042769    Uiso  ? Cs
   Cs3        1.0     0.001099     0.483827     0.042806    Uiso  ? Cs
   Cs4        1.0     0.000972     0.983814     0.042875    Uiso  ? Cs
   Cs5        1.0     0.998779     0.992453     0.134535    Uiso  ? Cs
   Cs6        1.0     0.999700     0.491980     0.134741    Uiso  ? Cs
   Cs7        1.0     0.501251     0.242255     0.134614    Uiso  ? Cs
   Cs8        1.0     0.501440     0.741802     0.134693    Uiso  ? Cs
   Cs9        1.0     0.510431     0.228676     0.233877    Uiso  ? Cs
   Cs10       1.0     0.514723     0.726929     0.233124    Uiso  ? Cs
   Cs11       1.0     0.004587     0.477856     0.233306    Uiso  ? Cs
   Cs12       1.0     0.003564     0.979204     0.234370    Uiso  ? Cs
   Cs13       1.0     0.009337     0.001488     0.334468    Uiso  ? Cs
   Cs14       1.0     0.016658     0.497103     0.331813    Uiso  ? Cs
   Cs15       1.0     0.490558     0.244667     0.331191    Uiso  ? Cs
   Cs16       1.0     0.504834     0.751210     0.332852    Uiso  ? Cs
   Cs17       1.0     0.521526     0.227188     0.430775    Uiso  ? Cs
   Cs18       1.0     0.534578     0.742343     0.432391    Uiso  ? Cs
   Cs19       1.0     0.133316     0.521192     0.431122    Uiso  ? Cs
   Cs20       1.0     0.026413     0.975621     0.431748    Uiso  ? Cs
   Cs21       1.0     0.030627     0.993702     0.526322    Uiso  ? Cs
   Cs22       1.0     0.083223     0.544719     0.540920    Uiso  ? Cs
   Cs23       1.0     0.496246     0.240538     0.531704    Uiso  ? Cs
   Cs24       1.0     0.504894     0.780142     0.529957    Uiso  ? Cs
   Pb1        1.0     0.997820     0.235572     0.083196    Uiso  ? Pb
   Pb2        1.0     0.998174     0.735692     0.082844    Uiso  ? Pb
   Pb3        1.0     0.496693     0.985564     0.082894    Uiso  ? Pb
   Pb4        1.0     0.496669     0.485791     0.082841    Uiso  ? Pb
   Pb5        1.0     0.003909     0.236772     0.183834    Uiso  ? Pb
   Pb6        1.0     0.004560     0.738210     0.183348    Uiso  ? Pb
   Pb7        1.0     0.502951     0.987194     0.183437    Uiso  ? Pb
   Pb8        1.0     0.503338     0.487467     0.183564    Uiso  ? Pb
   Pb9        1.0     0.005069     0.238140     0.283911    Uiso  ? Pb
   Pb10       1.0     0.009144     0.738218     0.282940    Uiso  ? Pb
   Pb11       1.0     0.505817     0.986355     0.283107    Uiso  ? Pb
   Pb12       1.0     0.509305     0.489819     0.283372    Uiso  ? Pb
   Pb13       1.0     0.009589     0.251267     0.384615    Uiso  ? Pb
   Pb14       1.0     0.023164     0.739797     0.382102    Uiso  ? Pb
   Pb15       1.0     0.519829     0.993904     0.382906    Uiso  ? Pb
   Pb16       1.0     0.538753     0.488838     0.382911    Uiso  ? Pb
   Pb17       1.0     0.015439     0.246919     0.486500    Uiso  ? Pb
   Pb18       1.0     0.017505     0.737226     0.483685    Uiso  ? Pb
   Pb19       1.0     0.529286     0.997828     0.482478    Uiso  ? Pb
   Pb20       1.0     0.526699     0.490959     0.492190    Uiso  ? Pb
   Br1        1.0     0.011658     0.231684     0.034102    Uiso  ? Br
   Br2        1.0     0.013164     0.731653     0.033545    Uiso  ? Br
   Br3        1.0     0.476125     0.981653     0.033546    Uiso  ? Br
   Br4        1.0     0.476169     0.481626     0.033582    Uiso  ? Br
   Br5        1.0     0.745324     0.359719     0.083499    Uiso  ? Br
   Br6        1.0     0.745567     0.859763     0.083349    Uiso  ? Br
   Br7        1.0     0.747986     0.110111     0.083489    Uiso  ? Br
   Br8        1.0     0.749567     0.609585     0.083240    Uiso  ? Br
   Br9        1.0     0.242091     0.363792     0.087776    Uiso  ? Br
   Br10       1.0     0.243323     0.863603     0.088315    Uiso  ? Br
   Br11       1.0     0.252243     0.113578     0.088276    Uiso  ? Br
   Br12       1.0     0.252343     0.613611     0.088282    Uiso  ? Br
   Br13       1.0     0.526273     0.487092     0.133974    Uiso  ? Br
   Br14       1.0     0.527740     0.987559     0.133794    Uiso  ? Br
   Br15       1.0     0.976551     0.237616     0.134273    Uiso  ? Br
   Br16       1.0     0.973571     0.736877     0.133702    Uiso  ? Br
   Br17       1.0     0.214363     0.381930     0.180471    Uiso  ? Br
   Br18       1.0     0.212590     0.883049     0.179423    Uiso  ? Br
   Br19       1.0     0.295161     0.133307     0.180210    Uiso  ? Br
   Br20       1.0     0.291490     0.631501     0.180078    Uiso  ? Br
   Br21       1.0     0.715820     0.342916     0.186813    Uiso  ? Br
   Br22       1.0     0.715401     0.843116     0.186747    Uiso  ? Br
   Br23       1.0     0.795146     0.091989     0.187419    Uiso  ? Br
   Br24       1.0     0.792130     0.593945     0.187129    Uiso  ? Br
   Br25       1.0     0.031064     0.238009     0.234350    Uiso  ? Br
   Br26       1.0     0.043867     0.740696     0.233042    Uiso  ? Br
   Br27       1.0     0.471192     0.982871     0.233066    Uiso  ? Br
   Br28       1.0     0.474975     0.484589     0.233624    Uiso  ? Br
   Br29       1.0     0.720908     0.345419     0.281441    Uiso  ? Br
   Br30       1.0     0.719813     0.843183     0.279913    Uiso  ? Br
   Br31       1.0     0.788631     0.096085     0.279618    Uiso  ? Br
   Br32       1.0     0.797836     0.593069     0.278184    Uiso  ? Br
   Br33       1.0     0.224921     0.380714     0.286758    Uiso  ? Br
   Br34       1.0     0.216148     0.883494     0.289189    Uiso  ? Br
   Br35       1.0     0.285083     0.127213     0.284632    Uiso  ? Br
   Br36       1.0     0.297476     0.633155     0.285887    Uiso  ? Br
   Br37       1.0     0.543410     0.499652     0.333325    Uiso  ? Br
   Br38       1.0     0.545199     0.998061     0.332406    Uiso  ? Br
   Br39       1.0     0.990773     0.237559     0.334873    Uiso  ? Br
   Br40       1.0     0.976448     0.732548     0.332162    Uiso  ? Br
   Br41       1.0     0.231021     0.390347     0.378431    Uiso  ? Br
   Br42       1.0     0.238071     0.882189     0.376955    Uiso  ? Br
   Br43       1.0     0.288693     0.132868     0.382076    Uiso  ? Br
   Br44       1.0     0.326209     0.637265     0.382310    Uiso  ? Br
   Br45       1.0     0.697054     0.331072     0.379565    Uiso  ? Br
   Br46       1.0     0.739248     0.849129     0.383978    Uiso  ? Br
   Br47       1.0     0.810163     0.100640     0.389985    Uiso  ? Br
   Br48       1.0     0.836225     0.586025     0.387188    Uiso  ? Br
   Br49       1.0     0.980186     0.314030     0.434886    Uiso  ? Br
   Br50       1.0     0.049885     0.744797     0.431294    Uiso  ? Br
   Br51       1.0     0.486350     0.981258     0.430918    Uiso  ? Br
   Br52       1.0     0.753272     0.856985     0.476926    Uiso  ? Br
   Br53       1.0     0.806572     0.103852     0.472666    Uiso  ? Br
   Br54       1.0     0.221481     0.395100     0.494490    Uiso  ? Br
   Br55       1.0     0.246453     0.874047     0.482622    Uiso  ? Br
   Br56       1.0     0.290217     0.135215     0.479292    Uiso  ? Br
   Br57       1.0     0.328999     0.639943     0.484509    Uiso  ? Br
   Br58       1.0     0.555348     0.469587     0.433739    Uiso  ? Br
   Br59       1.0     0.859702     0.554080     0.478270    Uiso  ? Br
   Br60       1.0     0.682386     0.328494     0.483716    Uiso  ? Br
   Br61       1.0     0.580093     0.484202     0.538130    Uiso  ? Br
   Br62       1.0     0.562338     0.014652     0.529913    Uiso  ? Br
   Br63       1.0     0.998215     0.221426     0.533103    Uiso  ? Br
   Br64       1.0     0.956868     0.753032     0.529918    Uiso  ? Br

